Tisane: Authoring Statistical Models via Formal Reasoning from Conceptual and Data Relationships

Proper statistical modeling incorporates domain theory about how concepts relate and details of how data were measured. However, data analysts currently lack tool support for recording and reasoning about domain assumptions, data collection, and modeling choices in an integrated manner, leading to mistakes that can compromise scientific validity. For instance, generalized linear mixed-effects models (GLMMs) help answer complex research questions, but omitting random effects impairs the generalizability of results. To address this need, we present Tisane, a mixed-initiative system for authoring generalized linear models with and without mixed-effects. Tisane introduces a study design specification language for expressing and asking questions about relationships between variables. Tisane contributes an interactive compilation process that represents relationships in a graph, infers candidate statistical models, and asks follow-up questions to disambiguate user queries to construct a valid model. In case studies with three researchers, we find that Tisane helps them focus on their goals and assumptions while avoiding past mistakes.

==> code/conceptual_relationships.py <==
# Example 1
hw.cause(math) # Hours spent on homework causes math achievement. 
race.associates_with(math) # Math scores and race are associated with each other. 

# Example 2
fertilizer.cause(leaf_length) # Fertilizer causes leaf growth

==> code/data_hierarchies.py <==
# Example 1 
student.nest_under(school) # Students belong to a school. Students within a school might also cluster more than between schools. 

# Example 2 
plant.nest_under(bed) # Plants belong in plant beds. 
plant.repeats(measure=leaf_length, repetitions=season) # Repeatedly measure the same plant once per season

==> code/measurement_attribution.py <==
# Example 1: 
student.has(hw)
student.has(race)
student.has(math)
school.has(mean_ses)

# Example 2: 
plant.has(leaf_length)

==> code/model.py <==

# Tisane inferred the following statistical model based on this query:  {}

import pandas as pd
from pymer4.models import Lmer # supports Generalized linear models with or without mixed effects
import matplotlib.pyplot as plt # for visualizing residual plots to diagnose model fit

 
def fit_model(): 

    # Dataframe is stored in local file: data.csv
    # You may want to replace the data path with an existing data file you already have.
    # You may also set df equal to a pandas dataframe you are already working with. 
    df = pd.read_csv('/Users/audrey/github/tisane/examples/Usage_Scenario/data.csv') # Make sure that the data path is correct


    model = Lmer(formula='pounds_lost ~ age + motivation + treatment + (1|group)', family="gaussian", data=df)
    print(model.fit())
    return model


# What should you look for in the plot? 
# If there is systematic bias in how residuals are distributed, you may want to try a new link or family function. You may also want to reconsider your conceptual and statistical models. 
# Read more here: https://sscc.wisc.edu/sscc/pubs/RegressionDiagnostics.html
def show_model_diagnostics(model): 

    plt.axhline(y=0, color='r', linestyle='-')
    plt.scatter(model.fits, model.residuals)
    plt.title("Fitted values vs. Residuals")
    plt.xlabel("fitted values")
    plt.ylabel("residuals")
    plt.show()


if __name__ == "__main__":
    model = fit_model()
    show_model_diagnostics(model)


==> code/sample_program.py <==
import tisane as ts

hw = ts.Numeric('Hours spent on homework')
race = ts.Nominal('Race', cardinality=5) 
math = ts.Numeric('Math test score') 
exam = ts.Nominal('Exam', order=['pre-test', 'midterm', 'final'])
mean_ses = ts.Numeric('Mean SES')
student = ts.Nominal('student id', cardinality=1000)
school = ts.Nominal('school', cardinality=10)
tutoring = ts.Ordinal('Tutoring intensity', order=['Low intensity', 'Medium intensity', 'High intensity'])

hw.cause(math) 
race.associates_with(math) 

student.has(hw)
student.has(race)
student.has(math)
school.has(mean_ses)

tutoring.treats(student, num_assignments=1)

student.nest_under(school)
student.repeat(math, according_to=exam)

design = ts.Design(
    dv=math, 
    ivs=[hw, race, tutoring]
)

ts.infer_statistical_model_from_design(design)

==> code/synthesize_statistical_model.py <==
# Currently: 
design = ts.Design(dv=math, ivs=[hw, race, mean_ses], data='nes88.csv') 

ts.synthesize_statistical_model(design)

# Possible Alternative?: 
ts.synthesize_statistical_model(dv=math, ivs=[hw, race, mean_ses], data='nes88.csv')

==> code/treatment.py <==
# Example 2: 
fertilizer.treats(bed)

==> code/usage_scenario_group_exercise.py <==
import tisane as ts

# Variable declarations
adult = ts.Unit("member")
motivation = adult.numeric("motivation")
pounds_lost = adult.numeric("pounds_lost")
group = ts.Unit("group")
regimen_condition = group.nominal("regimen_condition") # control vs. treatment
# Variable relationships
regimen_condition.causes(pounds_lost)
motivation.associates_with(pounds_lost)
adult.nests_within(group)
# Query Tisane for a statistical model
design = ts.Design(dv=pounds_lost, ivs=[regimen_condition, motivation]).assign_data("data.csv")
ts.infer_model(design=design)


# Specify data
data_path = "group_exercise.csv"


==> code/usage_scenario_group_exercise_statsmodels.py <==
import statsmodels.formula.api as sm
import pandas as pd 

data = pd.read_csv("data.csv")
data['regimen_condition'] = data['regimen_condition'].astype('str').astype("category")
data['group'] = data['group'].astype('str').astype("category")

m1 = sm.glm("pounds_lost ~ regimen_condition + motivation", data=data)
m2 = sm.glm("pounds_lost ~ regimen_condition + motivation + group", data=data)


==> code/usage_scenario_pigs.py <==
import tisane as ts
import pandas as pd

# Load data
df = pd.read_csv('pigs.csv')

# Observed variables
pig = ts.Nominal('Pig', cardinality=69)
litter = ts.Nominal('Litter', cardinality=25)
weight = ts.Numeric('Weight')
time = ts.Nominal('Time', cardinality=12)

# Conceptual relationship
time.cause(weight)

# Data measurement relationships
pig.repeats(weight, according_to=time)
pig.nest_under(litter)

# Specify and execute query
design = ts.Design(
            dv = weight,
            ivs = [time]
        ).assign_data(df)

ts.infer_statistical_model_from_design(design=design)



==> code/usage_scenario_tisane_output.py <==
# Tisane inferred the following statistical model based on this query:  {}

import pandas as pd
from pymer4.models import (
    Lmer,
)  # supports Generalized linear models with or without mixed effects
import matplotlib.pyplot as plt  # for visualizing residual plots to diagnose model fit


def fit_model():

    # There was no data assigned to the Design. Add data below.
    path = ""  # Specify path to data if loading from a csv
    df = pd.read_csv(path)
    # If loading from a pandas Dataframe, alias dataframe with variable df
    # df = <your pandas Dataframe>

    model = Lmer(
        formula="pounds_lost ~ regimen_condition + motivation + (1|group)",
        family="gaussian",
        data=df,
    )
    print(model.fit())
    return model


# What should you look for in the plot?
# If there is systematic bias in how residuals are distributed, you may want to try a new link or family function. You may also want to reconsider your conceptual and statistical models.
# Read more here: https://sscc.wisc.edu/sscc/pubs/RegressionDiagnostics.html
def show_model_diagnostics(model):

    plt.axhline(y=0, color="r", linestyle="-")
    plt.scatter(model.fits, model.residuals)
    plt.title("Fitted values vs. Residuals")
    plt.xlabel("fitted values")
    plt.ylabel("residuals")
    plt.show()


if __name__ == "__main__":
    model = fit_model()
    show_model_diagnostics(model)

==> code/variables.py <==
import tisane as ts

# Example 1: 
hw = ts.Numeric('Homework') # 'homework' is the column name
race = ts.Nominal('Race', cardinality=5) # there are 5 groups/options for the variable race
math = ts.Numeric('MathAchievement') 
mean_ses = ts.Numeric('Mean_SES')
student = ts.Nominal('student id', cardinality=100) # IDs 100 students included in this study 
school = ts.Nominal('school', cardinality=10) # IDs for schools, 10 students/school

# Example 2: 
leaf_length = ts.Numeric('length')
fertilizer = ts.Nominal('fertilizer condition', cardinality=2)
season = ts.Nominal('season', cardinality=4)
plant = ts.Nominal('plant id') 
bed = ts.Nominal('plant bed') 
